Sticky and Magnetic: Evaluating Error Correction and User Adaptation in Gaze and Pinch Interaction

The gaze-and-pinch framework offers a high-fidelity interaction modality for spatial computing in virtual reality (VR), yet it remains vulnerable to coordination errors--timing misalignments between gaze fixation and pinch gestures. These errors are categorized into two types: late triggers (gaze leaves a target before pinch) and early triggers (pinch before gaze arrival on target). While late triggers are well-studied, early triggers lack robust solutions. We investigate two heuristics--STICKY selection (temporal buffer) and MAGNETIC selection (spatial field)--to mitigate these errors. A within-subjects study (N = 9) on the Samsung Galaxy XR evaluated these heuristics against a baseline. Findings indicate that while throughput and selection time remained stable, the heuristics fundamentally shifted user behavior and significantly reduced errors during selection. Notably, MAGNETIC selection induced an "offloading" effect where users traded precision for speed. Additionally, the heuristics reclassified ambiguous failures as explainable coordination errors. We provide recommendations for selection heuristics that enhance interaction speed and cognitive agency in virtual reality.

==> anc/README.md <==
The included material is designed to supplement the primary text from the poster paper. It covers the following:

1. statistical_results: A file folder containing seven image files (all .jpeg) that show graphs of the results of all statistical tests, including those not covered in the main paper. These include a stacked chart breaking down the error composition across study conditions and box and whisker charts of the variables tested for statistical analysis that were non-significant.

2. r_code: A .txt file that contains the full file of R code used to clean our dataframe and run our statistical analysis. This includes running exploratory visualizations and checking stats, as well as building and printing the results of statistical models, including models not included in the full paper.

3. selection_heuristics: A .mp4 file that shows the four different study conditions that we ran inside of VR, with sample footage of a user making selections in each condition. The heuristics that are applied to correct selections in each condition are labeled at the bottom of the video. The video is 38 seconds long.

==> anc/r_code.txt <==
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------
# -----------------------Cleaning and Prepping Data----------------------------
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------

setwd("C:/Users/guail/Downloads/Data Logs")
library(readr)
library(dplyr)
library(ggplot2)
library(pastecs)
library(ez)
library(nlme)
library(multcomp)
library(tidyr)
library(WRS)


pids <- list("IM13", "IM07", "IM14")

# Get a list of all CSV files in the folder
csv_files <- list.files(pattern = ".*_Overall_.*.csv", full.names = FALSE)

# Read each CSV file into a list of data frames
list_of_dataframes <- lapply(csv_files, function(file_name) {
  # Read the CSV
  df <- read.csv(file_name)
  
  # Add the file name as a new column
  df$FileName <- file_name
  
  # Return the modified data frame
  return(df)
})

print(list_of_dataframes)

# Combine all data frames in the list into a single data frame
combined_dataframe <- bind_rows(list_of_dataframes)

# View the first few rows of the combined data
print(combined_dataframe)
data<-combined_dataframe

data[grepl("None", data$FileName), ]$Condition <- "None"
data[grepl("Sticky", data$FileName), ]$Condition <- "Sticky"
data[grepl("Magnetic", data$FileName), ]$Condition <- "Magnetic"
data[grepl("Sticky\\+Magnetic", data$FileName), ]$Condition <- "Sticky+Magnetic"

print(data)
combined_dataframe<-data

# Reorder dataframes so that participants are all None, Sticky, Magnetic, Sticky+Magnetic

custom_order<-c("None", "Sticky", "Magnetic", "Sticky+Magnetic")
combined_df_ordered <- combined_dataframe

combined_df_ordered <- combined_dataframe %>%
  group_by(UserID) %>%
  arrange(match(Condition, custom_order), .by_group = TRUE) %>%
  ungroup() # Ungroup after arranging if no further grouped operations are needed

# Pull all the data from the combined df and sets the Participant and Condition factors
analysis_df<-combined_df_ordered %>%
  dplyr::select(
    Participant = UserID,
    Condition = Condition,
    Throughput = OverallMeanThroughput_bps,
    ErrorRate = OverallErrorRate_.,
    LateErrors = OverallLateTriggerErrorRate_.,
    EarlyErrors = OverallEarlyTriggerErrorRate_.,
    SelectionTime = OverallMeanTime_s,
    UnalteredErrorRate = OverallUnalteredErrorRate_.,
    OtherErrors = OverallStraightErrorRate_.
  )

analysis_df$Participant <- as.factor(analysis_df$Participant)
analysis_df$Condition <- as.factor(analysis_df$Condition)

# Create orthogonal contrasts for the Conditions
# Based on assumptions of differences we predict between conditions

NoneVsAnyCorrection<-c(3, -1, -1, -1)
CombinedVsSingleCorrection<-c(0, -1, -1, 2)
StickyVsMagnetic<-c(0, -1, 1, 0)

# Set our contrasts to be the contrasts for Condition
contrasts(analysis_df$Condition)<-cbind(NoneVsAnyCorrection, CombinedVsSingleCorrection, StickyVsMagnetic)

# Check contrast setting worked - look at attr(,"contrasts")
analysis_df$Condition

# Create special variables for comparing results of error rates/unaltered error rates
analysis_df<-analysis_df %>%
  mutate(ErrorReduction = UnalteredErrorRate - ErrorRate) # Positive nums means it reduced errors, negative means it introduced

# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------
# -------------------Exploratory Visualizations and Stats----------------------
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------

# Look at stat descriptions for throughput
by(analysis_df$Throughput, analysis_df$Condition, stat.desc)
by(analysis_df$ErrorRate, analysis_df$Condition, stat.desc)
by(analysis_df$LateErrors, analysis_df$Condition, stat.desc)
by(analysis_df$EarlyErrors, analysis_df$Condition, stat.desc)
by(analysis_df$SelectionTime, analysis_df$Condition, stat.desc)



# Create a new dataframe to draw visualizations from that is mutated based on the order of columns we want
visualization_df <- analysis_df %>%
  mutate(Condition = factor(Condition, levels = custom_order))

# Explore bar charts of mean throughput, error rate, etc. per condition

agg_throughput<- visualization_df %>% 
  summarise(Throughput = mean(Throughput), .by = c(Condition))

p <- ggplot(agg_throughput, aes(x=Condition, y=Throughput)) + 
  geom_col()
print(p)


agg_errorrate<- visualization_df %>% 
  summarise(ErrorRate = mean(ErrorRate), .by = c(Condition))

p <- ggplot(agg_errorrate, aes(x=Condition, y=ErrorRate)) + 
  geom_col()
print(p)



agg_lateerror<- visualization_df %>% 
  summarise(LateErrorRate = mean(LateErrors), .by = c(Condition))

p <- ggplot(agg_lateerror, aes(x=Condition, y=LateErrorRate)) + 
  geom_col()
print(p)


agg_earlyerror<- visualization_df %>% 
  summarise(EarlyErrorRate = mean(EarlyErrors), .by = c(Condition))

p <- ggplot(agg_earlyerror, aes(x=Condition, y=EarlyErrorRate)) + 
  geom_col()
print(p)


agg_time<- visualization_df %>% 
  summarise(SelectionTime = mean(SelectionTime), .by = c(Condition))

p <- ggplot(agg_time, aes(x=Condition, y=SelectionTime)) + 
  geom_col()
print(p)


# Explore box plots of throughput, error rates, etc. per participant per condition

# Width for all following plots
DODGE_WIDTH <- 0.2

agg_throughput<- visualization_df %>% 
  summarise(Throughput = mean(Throughput), .by = c(Participant, Condition))

p <- ggplot(agg_throughput, aes(x=Condition, y=Throughput)) + 
  geom_boxplot() +
  geom_point(
    aes(group = Participant),
    position = position_jitterdodge(jitter.width = 0.1, dodge.width = DODGE_WIDTH),
    size = 2,
    shape = 21,
    fill = "white",
    color = "darkgrey"
  ) +
  geom_line(
    aes(group = Participant),
    position = position_dodge(DODGE_WIDTH),
    color = "darkgrey",
    linewidth = 0.5,
    alpha = 0.7
  ) +
  labs(
    title = "Throughput Across Conditions",
    x = "Experimental Condition",
    y = "Throughput (task difficulty/ms)"
  ) +
  theme_grey() + 
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title = element_text(size = 14, face = "bold"),              
    axis.text = element_text(size = 12, color = "black"),
    axis.title.x = element_text(size = 14, face = "bold", margin = margin(t = 15)),
    axis.title.y = element_text(size = 14, face = "bold", margin = margin(r = 15)),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank()                              
  )

print(p)




agg_errorrate<- visualization_df %>% 
  summarise(ErrorRate = mean(ErrorRate), .by = c(Participant, Condition))

p <- ggplot(agg_errorrate, aes(x=Condition, y=ErrorRate)) + 
  geom_boxplot() +
  geom_point(
    aes(group = Participant),
    position = position_jitterdodge(jitter.width = 0.1, dodge.width = DODGE_WIDTH),
    size = 2,
    shape = 21,
    fill = "white",
    color = "darkgrey"
  ) +
  geom_line(
    aes(group = Participant),
    position = position_dodge(DODGE_WIDTH),
    color = "darkgrey",
    linewidth = 0.5,
    alpha = 0.7
  )+
  labs(
    title = "Error Rate Across Conditions",
    x = "Experimental Condition",
    y = "Error Rate (%)"
  ) +
  theme_grey() + 
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title = element_text(size = 14, face = "bold"),              
    axis.text = element_text(size = 12, color = "black"),
    axis.title.x = element_text(size = 14, face = "bold", margin = margin(t = 15)),
    axis.title.y = element_text(size = 14, face = "bold", margin = margin(r = 15)),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank()                              
  )

print(p)



agg_lateerror<- visualization_df %>% 
  summarise(LateErrorRate = mean(LateErrors), .by = c(Participant, Condition))

p <- ggplot(agg_lateerror, aes(x=Condition, y=LateErrorRate)) + 
  geom_boxplot(outlier.shape = NA) +
  geom_point(
    aes(group = Participant),
    position = position_jitterdodge(jitter.width = 0.1, dodge.width = DODGE_WIDTH),
    size = 2,
    shape = 21,
    fill = "white",
    color = "darkgrey"
  ) +
  geom_line(
    aes(group = Participant),
    position = position_dodge(DODGE_WIDTH),
    color = "darkgrey",
    linewidth = 0.5,
    alpha = 0.7
  )+
  labs(
    title = "Late Trigger Error Rate Across Conditions",
    x = "Experimental Condition",
    y = "Late Trigger Error Rate (% of total errors)"
  ) +
  theme_grey() + 
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title = element_text(size = 14, face = "bold"),              
    axis.text = element_text(size = 12, color = "black"),
    axis.title.x = element_text(margin = margin(t = 15)),
    axis.title.y = element_text(margin = margin(r = 15)),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank()                              
  )

print(p)



agg_earlyerror<- visualization_df %>% 
  summarise(EarlyErrorRate = mean(EarlyErrors), .by = c(Participant, Condition))

p <- ggplot(agg_earlyerror, aes(x=Condition, y=EarlyErrorRate)) + 
  geom_boxplot(outlier.shape = NA) +
  geom_point(
    aes(group = Participant),
    position = position_jitterdodge(jitter.width = 0.1, dodge.width = DODGE_WIDTH),
    size = 2,
    shape = 21,
    fill = "white",
    color = "darkgrey"
  ) +
  geom_line(
    aes(group = Participant),
    position = position_dodge(DODGE_WIDTH),
    color = "darkgrey",
    linewidth = 0.5,
    alpha = 0.7
  )+
  labs(
    title = "Early Trigger Error Rate Across Conditions",
    x = "Experimental Condition",
    y = "Early Trigger Error Rate (% of total errors)"
  ) +
  theme_grey() + 
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title = element_text(size = 14, face = "bold"),              
    axis.text = element_text(size = 12, color = "black"),
    axis.title.x = element_text(size = 14, face = "bold", margin = margin(t = 15)),
    axis.title.y = element_text(size = 14, face = "bold", margin = margin(r = 15)),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank()                              
  )

print(p)



agg_time<- visualization_df %>% 
  summarise(SelectionTime = mean(SelectionTime), .by = c(Participant, Condition))

p <- ggplot(agg_time, aes(x=Condition, y=SelectionTime)) + 
  geom_boxplot(outlier.shape = NA) +
  geom_point(
    aes(group = Participant),
    position = position_jitterdodge(jitter.width = 0.1, dodge.width = DODGE_WIDTH),
    size = 2,
    shape = 21,
    fill = "white",
    color = "darkgrey"
  ) +
  geom_line(
    aes(group = Participant),
    position = position_dodge(DODGE_WIDTH),
    color = "darkgrey",
    linewidth = 0.5,
    alpha = 0.7
  )+
  labs(
    title = "Selection Time Across Conditions",
    x = "Experimental Condition",
    y = "Selection Time (ms)"
  ) +
  theme_grey() + 
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title = element_text(size = 14, face = "bold"),              
    axis.text = element_text(size = 12, color = "black"),
    axis.title.x = element_text(size = 14, face = "bold", margin = margin(t = 15)),
    axis.title.y = element_text(size = 14, face = "bold", margin = margin(r = 15)),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank()                              
  )

print(p)



# Special filtering for data (e.g., pivoting format, exlcuding conditions)

df_filtered <- subset(visualization_df, Condition != "None")
print(df_filtered)

error_data_agg <- visualization_df %>%
  group_by(Condition) %>%
  summarise(
    # Get the mean of the final PERCENTAGE
    MeanErrorRate = mean(ErrorRate, na.rm = TRUE),
    
    # Get the mean of the component COUNTS
    MeanLateErrors = mean(LateErrors, na.rm = TRUE),
    MeanEarlyErrors = mean(EarlyErrors, na.rm = TRUE),
    MeanOtherErrors = mean(OtherErrors, na.rm = TRUE)
  ) %>%
  # Calculate the total count and proportions
  mutate(
    # Get the total of the mean COUNTS
    MeanTotalErrors_Count = MeanLateErrors + MeanEarlyErrors + MeanOtherErrors,
    
    # Calculate the PROPORTION of each error type from the COUNTS
    Prop_Late = MeanLateErrors / MeanTotalErrors_Count,
    Prop_Early = MeanEarlyErrors / MeanTotalErrors_Count,
    Prop_Other = MeanOtherErrors / MeanTotalErrors_Count
  ) %>%
  # Calculate the stacked segment heights
  mutate(
    Segment_Late = Prop_Late * MeanErrorRate,
    Segment_Early = Prop_Early * MeanErrorRate,
    Segment_Other = Prop_Other * MeanErrorRate
  ) %>%
  # Pivot ONLY the final segment values
  pivot_longer(
    cols = c("Segment_Late", "Segment_Early", "Segment_Other"),
    names_to = "ErrorType",
    values_to = "Rate_Segment"
  )


final_stacked_chart <- ggplot(error_data_agg, aes(x = Condition, y = Rate_Segment, fill = ErrorType)) +
  geom_col(position = "stack") +
  scale_x_discrete(limits = custom_order) +
  labs(
    title = "Composition of Mean Error Rate by Condition",
    x = "Condition",
    y = "Mean Error Rate (%)",
    fill = "Error Type"
  ) +
  theme_grey() + # Switched from theme_minimal to match your first chart
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title.x = element_text(size = 14, face = "bold", margin = margin(t = 15)),
    axis.title.y = element_text(size = 14, face = "bold", margin = margin(r = 15)),
    axis.text = element_text(size = 12, color = "black"),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank(),
    legend.title = element_text(face = "bold"),
    legend.text = element_text(size = 10)
  )

print(final_stacked_chart)


# Aggregating Unaltered Error Rate

aggu1<- df_filtered %>%
  summarise(ErrorRate = mean(UnalteredErrorRate), .by = c(Participant, Condition))
aggu1$type ="unaltered"

agge2<- df_filtered %>%
  summarise(ErrorRate = mean(ErrorRate), .by = c(Participant, Condition))
agge2$type ="heuristic"

combined_aggu <- bind_rows(aggu1,agge2)

# Capitalize 'type' for a cleaner legend appearance
combined_aggu$type <- factor(combined_aggu$type, 
                             levels = c("heuristic", "unaltered"),
                             labels = c("With Heuristic", "Uncorrected"))


DODGE_WIDTH <- 0.6

p <- ggplot(combined_aggu, aes(x=Condition, y=ErrorRate, fill=type)) + 
  geom_boxplot(position = position_dodge(DODGE_WIDTH)) +
  
  geom_point(
    aes(group = interaction(Participant, Condition)),
    position = position_dodge(width = DODGE_WIDTH),
    size = 2.5,
    shape = 21,
    color = "black",
    alpha = 0.7
  ) +
  geom_line(
    aes(group = interaction(Participant, Condition)), 
    position = position_dodge(width = DODGE_WIDTH),
    linewidth = 0.5,
    color = "darkgrey" 
  )+
  labs(
    title = "Error Reduction Rate Across Conditions",
    x = "Experimental Condition",
    y = "Error Rate (%)",
    fill = "Correction Mode"
  ) +
  theme_grey() + 
  theme(
    plot.title = element_text(size = 18, face = "bold", hjust = 0.5),
    axis.title = element_text(size = 14, face = "bold"),              
    axis.text = element_text(size = 12, color = "black"), 
    axis.title.x = element_text(size = 14, face = "bold", margin = margin(t = 15)),
    axis.title.y = element_text(size = 14, face = "bold", margin = margin(r = 15)),
    legend.title = element_text(size = 14, face = "bold"), 
    legend.text = element_text(size = 12),                 
    legend.key.size = unit(1.2, "cm"),
    panel.grid.major = element_line(color = "white"),
    panel.grid.minor = element_blank()                               
  )

print(p)


# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------
# -----------------Exploratory Tests for Special Comparisons-------------------
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------

# T-test to see if the error reduction was consistently above 0 (fixed errors, instead of introducing more)
t.test(analysis_df$ErrorReduction, mu = 0, alternative = "greater", na.rm = TRUE)

# Create a new df to hold just the rows with the altered error rates/assistance data
assistance_df <- analysis_df %>%
  filter(Condition != "None") %>%
  droplevels()

# New aggregated data to hold just the rows with the assistance data/error reduction
assistance_df_agg <- assistance_df %>%
  group_by(Participant, Condition) %>%
  summarise(ErrorReduction = mean(ErrorReduction, na.rm = TRUE)) %>%
  ungroup()

# Filtered data for the paired t-tests to see which conditions specifically were working
sticky_data <- analysis_df %>% filter(Condition == "Sticky")
magnetic_data <- analysis_df %>% filter(Condition == "Magnetic")
sticky_mag_data <- analysis_df %>% filter(Condition == "Sticky+Magnetic")

# Paired t-tests to pair the normal and unaltered error rates for each condition and see which improved rates
t.test(sticky_data$UnalteredErrorRate, sticky_data$ErrorRate, paired = TRUE, alternative = "greater")
t.test(magnetic_data$UnalteredErrorRate, magnetic_data$ErrorRate, paired = TRUE, alternative = "greater")
t.test(sticky_mag_data$UnalteredErrorRate, sticky_mag_data$ErrorRate, paired = TRUE, alternative = "greater")


# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------
# --------------Paired T-Tests for Comparing None to Heuristics----------------
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------


# --- Throughput Comparisons --- Spread out here to easily see the structure that is truncated later

t.test(analysis_df$Throughput[analysis_df$Condition == "None"], 
       analysis_df$Throughput[analysis_df$Condition == "Sticky"], 
       paired = TRUE)

t.test(analysis_df$Throughput[analysis_df$Condition == "None"], 
       analysis_df$Throughput[analysis_df$Condition == "Magnetic"], 
       paired = TRUE)

t.test(analysis_df$Throughput[analysis_df$Condition == "None"], 
       analysis_df$Throughput[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE)

# One tailed to predict that ours are better

t.test(analysis_df$Throughput[analysis_df$Condition == "None"], 
       analysis_df$Throughput[analysis_df$Condition == "Sticky"], 
       paired = TRUE, alternative = "less")

t.test(analysis_df$Throughput[analysis_df$Condition == "None"], 
       analysis_df$Throughput[analysis_df$Condition == "Magnetic"], 
       paired = TRUE, alternative = "less")

t.test(analysis_df$Throughput[analysis_df$Condition == "None"], 
       analysis_df$Throughput[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE, alternative = "less")

# --- Throughput Statistics ---

# Means for each condition
aggregate(Throughput ~ Condition, data = analysis_df, FUN = mean)

# Standard Deviations (SD) for each condition
aggregate(Throughput ~ Condition, data = analysis_df, FUN = sd)


# --- ErrorRate Comparisons ---

t.test(analysis_df$ErrorRate[analysis_df$Condition == "None"], analysis_df$ErrorRate[analysis_df$Condition == "Sticky"], paired = TRUE)
t.test(analysis_df$ErrorRate[analysis_df$Condition == "None"], analysis_df$ErrorRate[analysis_df$Condition == "Magnetic"], paired = TRUE)
t.test(analysis_df$ErrorRate[analysis_df$Condition == "None"], analysis_df$ErrorRate[analysis_df$Condition == "Sticky+Magnetic"], paired = TRUE)


# One tailed to predict that ours are better

t.test(analysis_df$ErrorRate[analysis_df$Condition == "None"], 
       analysis_df$ErrorRate[analysis_df$Condition == "Sticky"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$ErrorRate[analysis_df$Condition == "None"], 
       analysis_df$ErrorRate[analysis_df$Condition == "Magnetic"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$ErrorRate[analysis_df$Condition == "None"], 
       analysis_df$ErrorRate[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE, alternative = "greater")


# --- ErrorRate Statistics ---

# Means for each condition
aggregate(ErrorRate ~ Condition, data = analysis_df, FUN = mean)

# Standard Deviations (SD) for each condition
aggregate(ErrorRate ~ Condition, data = analysis_df, FUN = sd)


# --- LateTrigger Comparisons ---

t.test(analysis_df$LateErrors[analysis_df$Condition == "None"], analysis_df$LateErrors[analysis_df$Condition == "Sticky"], paired = TRUE)
t.test(analysis_df$LateErrors[analysis_df$Condition == "None"], analysis_df$LateErrors[analysis_df$Condition == "Magnetic"], paired = TRUE)
t.test(analysis_df$LateErrors[analysis_df$Condition == "None"], analysis_df$LateErrors[analysis_df$Condition == "Sticky+Magnetic"], paired = TRUE)

# One tailed to predict that ours are better

t.test(analysis_df$LateErrors[analysis_df$Condition == "None"], 
       analysis_df$LateErrors[analysis_df$Condition == "Sticky"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$LateErrors[analysis_df$Condition == "None"], 
       analysis_df$LateErrors[analysis_df$Condition == "Magnetic"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$LateErrors[analysis_df$Condition == "None"], 
       analysis_df$LateErrors[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE, alternative = "greater")

# --- LateTrigger Statistics ---

# Means for each condition
aggregate(LateErrors ~ Condition, data = analysis_df, FUN = mean)

# Standard Deviations (SD) for each condition
aggregate(LateErrors ~ Condition, data = analysis_df, FUN = sd)



# --- EarlyTrigger Comparisons ---

t.test(analysis_df$EarlyErrors[analysis_df$Condition == "None"], analysis_df$EarlyErrors[analysis_df$Condition == "Sticky"], paired = TRUE)
t.test(analysis_df$EarlyErrors[analysis_df$Condition == "None"], analysis_df$EarlyErrors[analysis_df$Condition == "Magnetic"], paired = TRUE)
t.test(analysis_df$EarlyErrors[analysis_df$Condition == "None"], analysis_df$EarlyErrors[analysis_df$Condition == "Sticky+Magnetic"], paired = TRUE)


# One tailed to predict that ours are better

t.test(analysis_df$EarlyErrors[analysis_df$Condition == "None"], 
       analysis_df$EarlyErrors[analysis_df$Condition == "Sticky"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$EarlyErrors[analysis_df$Condition == "None"], 
       analysis_df$EarlyErrors[analysis_df$Condition == "Magnetic"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$EarlyErrors[analysis_df$Condition == "None"], 
       analysis_df$EarlyErrors[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE, alternative = "greater")


# --- EarlyTrigger Statistics ---

# Means for each condition
aggregate(EarlyErrors ~ Condition, data = analysis_df, FUN = mean)

# Standard Deviations (SD) for each condition
aggregate(EarlyErrors ~ Condition, data = analysis_df, FUN = sd)


# --- SelectionTime Comparisons ---

t.test(analysis_df$SelectionTime[analysis_df$Condition == "None"], analysis_df$SelectionTime[analysis_df$Condition == "Sticky"], paired = TRUE)
t.test(analysis_df$SelectionTime[analysis_df$Condition == "None"], analysis_df$SelectionTime[analysis_df$Condition == "Magnetic"], paired = TRUE)
t.test(analysis_df$SelectionTime[analysis_df$Condition == "None"], analysis_df$SelectionTime[analysis_df$Condition == "Sticky+Magnetic"], paired = TRUE)

# One tailed to predict that ours are better

t.test(analysis_df$SelectionTime[analysis_df$Condition == "None"], 
       analysis_df$SelectionTime[analysis_df$Condition == "Sticky"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$SelectionTime[analysis_df$Condition == "None"], 
       analysis_df$SelectionTime[analysis_df$Condition == "Magnetic"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$SelectionTime[analysis_df$Condition == "None"], 
       analysis_df$SelectionTime[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE, alternative = "greater")


# --- SelectionTime Statistics ---

# Means for each condition
aggregate(SelectionTime ~ Condition, data = analysis_df, FUN = mean)

# Standard Deviations (SD) for each condition
aggregate(SelectionTime ~ Condition, data = analysis_df, FUN = sd)




# --- ErrorReduction Comparisons (ErrorRate to UnalteredErrorRate) ---

t.test(analysis_df$ErrorRate[analysis_df$Condition == "Sticky"], 
       analysis_df$UnalteredErrorRate[analysis_df$Condition == "Sticky"], 
       paired = TRUE)

t.test(analysis_df$ErrorRate[analysis_df$Condition == "Magnetic"], 
       analysis_df$UnalteredErrorRate[analysis_df$Condition == "Magnetic"], 
       paired = TRUE)

t.test(analysis_df$ErrorRate[analysis_df$Condition == "Sticky+Magnetic"], 
       analysis_df$UnalteredErrorRate[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE)


# One tailed to predict that ours are better

t.test(analysis_df$UnalteredErrorRate[analysis_df$Condition == "Sticky"], 
       analysis_df$ErrorRate[analysis_df$Condition == "Sticky"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$UnalteredErrorRate[analysis_df$Condition == "Magnetic"], 
       analysis_df$ErrorRate[analysis_df$Condition == "Magnetic"], 
       paired = TRUE, alternative = "greater")

t.test(analysis_df$UnalteredErrorRate[analysis_df$Condition == "Sticky+Magnetic"], 
       analysis_df$ErrorRate[analysis_df$Condition == "Sticky+Magnetic"], 
       paired = TRUE, alternative = "greater")


# Statistics for the ErrorReduction (filtering out means from None since it doesn't have UnalteredErrorRate)

# Subset the data to exclude 'None' for these specific metrics
error_comparison_df <- analysis_df[analysis_df$Condition != "None", ]

# Get Means for both variables across the three conditions
aggregate(cbind(ErrorRate, UnalteredErrorRate) ~ Condition, 
          data = error_comparison_df, 
          FUN = mean)

# Get Standard Deviations for both variables across the three conditions
aggregate(cbind(ErrorRate, UnalteredErrorRate) ~ Condition, 
          data = error_comparison_df, 
          FUN = sd)




# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------
# ---------------------------Creating LMEM Models------------------------------
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------

# Create linear mixed effects models to add the random effect of participant

# This model provides results using the contrasts we set earlier within Condition
throughputContrastsModel<-lme(Throughput ~ Condition, random = ~1|Participant/Condition, data = analysis_df, method = "ML")
# This model provides results just considering the intercept, rather than having Condition be a specific predictor
# If Condition is significant, then the first model should provide a better fit
throughputBaselineModel<-lme(Throughput ~ 1, random = ~1|Participant/Condition, data = analysis_df, method = "ML")

errorRateContrastsModel<-lme(ErrorRate ~ Condition, random = ~1|Participant/Condition, data = analysis_df, method = "ML")
errorRateBaselineModel<-lme(ErrorRate ~ 1, random = ~1|Participant/Condition, data = analysis_df, method = "ML")

lateErrorContrastsModel<-lme(LateErrors ~ Condition, random = ~1|Participant/Condition, data = analysis_df, method = "ML")
lateErrorBaselineModel<-lme(LateErrors ~ 1, random = ~1|Participant/Condition, data = analysis_df, method = "ML")

earlyErrorContrastsModel<-lme(EarlyErrors ~ Condition, random = ~1|Participant/Condition, data = analysis_df, method = "ML")
earlyErrorBaselineModel<-lme(EarlyErrors ~ 1, random = ~1|Participant/Condition, data = analysis_df, method = "ML")

timeContrastsModel<-lme(SelectionTime ~ Condition, random = ~1|Participant/Condition, data = analysis_df, method = "ML")
timeBaselineModel<-lme(SelectionTime ~ 1, random = ~1|Participant/Condition, data = analysis_df, method = "ML")

reductionModel<-lme(ErrorReduction ~ Condition, random = ~1|Participant/Condition, data = assistance_df, method = "ML")

# Explore model results through comparison and summaries
anova(throughputBaselineModel, throughputContrastsModel)
summary(throughputContrastsModel)

anova(errorRateBaselineModel, errorRateContrastsModel)
summary(errorRateContrastsModel)

anova(lateErrorBaselineModel, lateErrorContrastsModel)
summary(lateErrorContrastsModel)

anova(earlyErrorBaselineModel, earlyErrorContrastsModel)
summary(earlyErrorContrastsModel)

anova(timeBaselineModel, timeContrastsModel)
summary(timeContrastsModel)

summary(reductionModel)

# Pairwise tests for lme models, which we can use to pair factors with each other without manually-defined/logical set of contrasts
throughputPairs<-glht(throughputContrastsModel, linfct = mcp(Condition = "Tukey"))
summary(throughputPairs)
confint(throughputPairs)

errorRatePairs<-glht(errorRateContrastsModel, linfct = mcp(Condition = "Tukey"))
summary(errorRatePairs)
confint(errorRatePairs)

lateErrorPairs<-glht(lateErrorContrastsModel, linfct = mcp(Condition = "Tukey"))
summary(lateErrorPairs)
confint(lateErrorPairs)

earlyErrorPairs<-glht(earlyErrorContrastsModel, linfct = mcp(Condition = "Tukey"))
summary(earlyErrorPairs)
confint(earlyErrorPairs)

timePairs<-glht(timeContrastsModel, linfct = mcp(Condition = "Tukey"))
summary(timePairs)
confint(timePairs)

# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------
# ---------------------------Creating ANOVA Models-----------------------------
# -----------------------------------------------------------------------------
# -----------------------------------------------------------------------------


# Create repeated measures ANOVA model
throughputModel<-ezANOVA(data = analysis_df, dv = .(Throughput), wid = .(Participant), within = .(Condition), detailed = TRUE, type = 3)
throughputModel

errorRateModel <- ezANOVA(data = analysis_df, dv = .(ErrorRate), wid = .(Participant), within = .(Condition), detailed = TRUE, type = 3)
errorRateModel

lateErrorModel <- ezANOVA(data = analysis_df, dv = .(LateErrors), wid = .(Participant), within = .(Condition), detailed = TRUE, type = 3)
lateErrorModel

earlyErrorModel <- ezANOVA(data = analysis_df, dv = .(EarlyErrors), wid = .(Participant), within = .(Condition), detailed = TRUE, type = 3)
earlyErrorModel

timeModel <- ezANOVA(data = analysis_df, dv = .(SelectionTime), wid = .(Participant), within = .(Condition), detailed = TRUE, type = 3)
timeModel

reductionModel <- ezANOVA(data = assistance_df, dv = .(ErrorReduction), wid = .(Participant), within = .(Condition), detailed = TRUE, type = 3)
reductionModel

# Create pairwise t-test to evaluate significance of throughput compared in pairs of conditions
pairwise.t.test(analysis_df$Throughput, analysis_df$Condition, paired = TRUE, p.adjust.method = "none", alternative = "greater")

pairwise.t.test(analysis_df$ErrorRate, analysis_df$Condition, paired = TRUE, p.adjust.method = "bonferroni")

pairwise.t.test(analysis_df$LateErrors, analysis_df$Condition, paired = TRUE, p.adjust.method = "bonferroni")

pairwise.t.test(analysis_df$EarlyErrors, analysis_df$Condition, paired = TRUE, p.adjust.method = "bonferroni")

pairwise.t.test(analysis_df$SelectionTime, analysis_df$Condition, paired = TRUE, p.adjust.method = "bonferroni")
